cuTeSpMM: Accelerating Sparse-Dense Matrix Multiplication using GPU Tensor Cores

Many recent GPUs feature matrix multiplication engines (aka Tensor Core Units or TCUs) that perform small fixed-size matrix-matrix products at very high throughput. They have been used very effectively to speed up dense matrix-matrix multiplication libraries like Nvidia's cuBLAS, enabling significantly higher performance over use of the traditional scalar GPU cores. There also been recent interest in using these dense TCUs for the important sparse-dense matrix-matrix multiplication (SpMM) kernel via explicit zero-filling. However, an examination of the attainable performance of TC-GNN, the state-of-the-art TCU-enhanced SpMM implementation, indicates that for a substantial majority of the sparse matrices in the SuiteSparse collection, the achieved performance falls significantly short of the state-of-the-art SpMM kernels that only utilize scalar cores. In this paper, we therefore address the question: Can dense TCUs be effectively used to accelerate SpMM for a range of sparse matrices arising from multiple application domains, such as those found in the SuiteSparse matrix collection? We answer this question in the affirmative by developing a very efficient TCU-based GPU kernel - cuTeSpMM (cuda Tensor core SpMM) that achieves substantially higher performance over TC-GNN. We also develop a notion of the TCU-Synergy of a sparse-matrix, based on its non-zero structure and a modeled Operational Intensity. For sparse matrices with high TCU-synergy, cuTeSpMM outperforms state-of-the-art scalar-core SpMM implementations, while achieving only slightly lower performance on matrices with low TCU-Synergy.

==> figs/plots/heatMaps/heatmap.py <==
import sys
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

# Calculate geometric mean of (method/best-CUDA) for each category
def calculate_geometric_mean(x, method):
    valid_values = x[(x[method] != 0) & (x['best-CUDA'] != 0)]
    if len(valid_values) > 0:
        return np.exp(np.mean(np.log(valid_values[method] / valid_values['best-CUDA'])))
    else:
        return np.nan
    
    
def main():
    ################## READ and PROCESS ##########################
    # Check if the input file path is provided as a command-line argument
    if len(sys.argv) < 3:
        print("Usage: python script.py <file_path> <target method><GPU>")
        sys.exit(1)

    # Load the data
    input_file = sys.argv[1]
    method = sys.argv[2]
    GPU=sys.argv[3]
    data = pd.read_csv(input_file)
    
    print("\n###################### preprocessing #########################")
    # Calculate 'best-CUDA' and 'best-tcu' as the maximum 
    columns_to_max = ['gespmmPARREDUCE-NNZBALANCE', 'gespmmPARREDUCE-ROWBALANCE', 'gespmmROWCACHING-NNZBALANCE', 'gespmmROWCACHING-ROWBALANCE', 'gespmmSEQREDUCE-NNZBALANCE', 'gespmmSEQREDUCE-ROWBALANCE']

    # Create a new column 'gespmm' with the maximum value from the specified columns
    data['gespmm'] = data[columns_to_max].max(axis=1)
    if GPU=="h100":
        data['best-CUDA'] = data[['cuCSR', 'cuCOO', 'gespmm']].max(axis=1)
        data['best-TCU'] = data[[ 'cuELLBlk']].max(axis=1)

        max_values = data[['cuCSR', 'cuCOO' , 'cuELLBlk', 'gespmm']].max(axis=1).astype(float)  # All
        data['ALL_speedup'] = data['cuteSpMM'] / max_values

        max_values = data[['cuCSR', 'cuCOO', 'gespmm']].max(axis=1).astype(float)  # CUDA
        data['CUDA_speedup'] = data[method] / max_values

        # max_values = data[['cuELLBlk', 'TCGNN']].max(axis=1).astype(float)  # TCU
        max_values = data['cuELLBlk']
        data['TCU_speedup'] = data[method] / max_values
    else: # GPU=="a100":
        data['best-CUDA'] = data[['cuCSR', 'cuCOO', 'sputnik', 'gespmm']].max(axis=1)
        data['best-TCU'] = data[['TCGNN', 'cuELLBlk']].max(axis=1)

        max_values = data[['cuCSR', 'cuCOO', 'sputnik', 'TCGNN', 'cuELLBlk', 'gespmm']].max(axis=1).astype(float)  # All
        data['ALL_speedup'] = data['cuteSpMM'] / max_values

        max_values = data[['cuCSR', 'cuCOO', 'sputnik', 'gespmm']].max(axis=1).astype(float)  # CUDA
        data['CUDA_speedup'] = data[method] / max_values

        max_values = data[['cuELLBlk', 'TCGNN']].max(axis=1).astype(float)  # TCU
        data['TCU_speedup'] = data[method] / max_values


    # Select and strip only string columns
    string_columns = data.select_dtypes(include=['object']).columns
    data[string_columns] = data[string_columns].apply(lambda x: x.str.strip())

    print("\n###################### FILTERs Applied #########################")
    # Print the total number of entries before filtering
    total_entries = len(data)
    print(f"Total entries before filtering: {total_entries}")

    # Filter based on 'TM' and 'TN' values
    initial_count = len(data)
    TM = 16
    TN = 4
    data = data[data['TM'] == TM]
    data = data[data['TN'] == TN]
    filtered_count = initial_count - len(data)
    print(f"{filtered_count} entries filtered based on TM:{TM} and TN:{TN}.")

    # Filter only m, k >= 10k
    initial_count = len(data)
    data = data[data['m'] >= 10000]
    data = data[data['k'] >= 10000]
    filtered_count = initial_count - len(data)
    print(f"{filtered_count} entries filtered based on m and k >= 10k.")

    # Filter only rows that have cuteSpMM, best-TCU, best-CUDA > 0
    initial_count = len(data)
    data = data[data['cuteSpMM'] > 0]
    data = data[data['best-TCU'] > 0]
    data = data[data['best-CUDA'] > 0]
    filtered_count = initial_count - len(data)
    print(f"{filtered_count} entries filtered based on cuteSpMM>0, best-TCU>0, and best-CUDA>0.")


    # Print the total number of entries after all filters
    total_entries_after_filtering = len(data)
    print(f"Total entries after filtering: {total_entries_after_filtering}")

    # Write the cleaned DataFrame to a CSV file
    data.to_csv(f"{GPU}_data.csv", index=False)

    print("\n######################  compute/plot heatmap #########################")
    # Define bins for m and average_nnz_col
    m_bins = [0, 50000, 200000, np.inf]
    average_nnz_col_bins = [0, 2, 4, 16]

    # Categorize m and average_nnz_col
    data['m_category'] = pd.cut(data['m'], bins=m_bins, labels=['<50k', '[50k,200k)', '≥200k'])
    data['average_nnz_col_category'] = pd.cut(data['average_nnz_col'], bins=average_nnz_col_bins, labels=['[0,12.5)', '[12.5,25)', '[25,100]'])

    # Calculate geometric mean of (method/best-CUDA) for each category
    grouped_data = data.groupby(['m_category', 'average_nnz_col_category'], observed=False).apply(calculate_geometric_mean, method).unstack()

    # Transpose the grouped_data DataFrame
    grouped_data_transposed = grouped_data.transpose()

    # Plot heatmap with cell values and custom color scale
    plt.figure(figsize=(6, 6))
    # plt.title(f'Geometric Mean of ({method}/best-SC) for {GPU}', fontsize=16)

    plt.ylabel(f'Col Segment Density', fontsize=30)

    # if GPU == 'a100':
    #     plt.ylabel(f'Col Segment Density', fontsize=30)
    # else:
    #     plt.ylabel('')
    # plt.xlabel('m')
    heatmap = plt.imshow(grouped_data_transposed, cmap='viridis', interpolation='nearest', vmin=0, vmax=2)

    # Reverse the y-axis
    plt.gca().invert_yaxis()

    # Add cell values
    for i in range(len(grouped_data_transposed.index)):
        for j in range(len(grouped_data_transposed.columns)):
            plt.text(j, i, f'{grouped_data_transposed.iloc[i, j]:.2f}', ha='center', va='center', color='white', fontsize=35)

    # plt.colorbar(heatmap)
    if method == "TCGNN":
        plt.xticks(np.arange(3), grouped_data_transposed.columns, fontsize=24)
    else:
        plt.xticks([])
    plt.yticks(np.arange(3), grouped_data_transposed.index, rotation=90, fontsize=22)
    # Get current y-tick labels
    labels = [item.get_text() for item in plt.gca().get_yticklabels()]

    # Set y-tick labels with adjusted position
    plt.gca().set_yticklabels(labels, verticalalignment='center')
    
    # if GPU=='a100' and method=='TCGNN':
    #     # # Create separate figure for colorbar
    #     # fig_colorbar = plt.figure(figsize=(7, 1))
    #     cbar = plt.colorbar(heatmap, orientation='horizontal')
    #     # plt.axis('off')  # Hide axis

    #     # # Save colorbar as separate image
    #     # colorbar_filename = f'colorbar.png'
    #     # fig_colorbar.savefig(colorbar_filename, bbox_inches='tight', pad_inches=0)  # Save Colorbar plot

    plt.subplots_adjust(left=0.15, right=0.95, top=1, bottom=0)  # You can adjust these values according to your requirement
    heatmap_filename = f'headmap.png'
    plt.savefig(f'{GPU}_{method}_heatmap.png', dpi=300)  # Save Speedup plot
    

    plt.close()
if __name__ == "__main__":
    main()
    


==> figs/plots/heatMaps/run.sh <==
python3 ./heatmap.py /home/omid/Repositories/SPMM_TensoreCore/cuTeSpMM-VLDB/data/a100-pci/a100-PCI.all_TCGNN-Updated_reformatted_mk_greaterThan10k.csv cuteSpMM a100
python3 ./heatmap.py /home/omid/Repositories/SPMM_TensoreCore/cuTeSpMM-VLDB/data/a100-pci/a100-PCI.all_TCGNN-Updated_reformatted_mk_greaterThan10k.csv TCGNN a100
python3 heatmap.py /home/omid/Repositories/SPMM_TensoreCore/cuTeSpMM-VLDB/data/4090/4090.lizhi.all_reformatted_greaterThan10k.csv cuteSpMM 4090
python3 heatmap.py /home/omid/Repositories/SPMM_TensoreCore/cuTeSpMM-VLDB/data/4090/4090.lizhi.all_reformatted_greaterThan10k.csv TCGNN 4090
